Condensation of fractional excitons, non-Abelian states in double-layer quantum Hall systems and Z_4 parafermions

In this paper, we study a method to obtain non-Abelian FQH state through double-layer FQH states and fractional exciton condensation. In particular, we find that starting with the (330) double-layer state and then increasing the interlayer tunneling strength, we may obtain a single-layer non-Abelian FQH state S(330). We show that the S(330) state is actually the Z_4 parafermion Read-Rezayi state. We also calculate the edge excitation of the S(330) state.

==> edgespc.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.0'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     11904,        384]*)
(*NotebookOutlinePosition[     12548,        406]*)
(*  CellTagsIndexPosition[     12504,        402]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
    \(Trun[b_, aa_] := 
      Sum[\(\(CoefficientList[aa, {q}]\)[\([Range[b + 1]]\)]\)[\([a + 
                1]\)]\ \ q^a, \ {a, 0, \ b}]\)], "Input"],

Cell["\<\
General::spell1: Possible spelling error: new symbol name \"Trun\" is similar \
to existing symbol \"True\". More\[Ellipsis]\
\>", "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(Nmax = 11\), "\[IndentingNewLine]", 
    \(F0[n_] := 
      Sum[q^\((m\ n)\), \ {m, \ 0, Nmax}]\), "\[IndentingNewLine]", 
    \(\)}], "Input"],

Cell[OutputFormData["\<\
11\
\>", "\<\
11\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(chU1 = Trun[\ Nmax, \ Product[\ F0[m], \ {m, \ Nmax}]\ ]\)], "Input"],

Cell[OutputFormData["\<\
1 + q + 2*q^2 + 3*q^3 + 5*q^4 + 7*q^5 + 11*q^6 + 15*q^7 + 22*q^8 + 30*q^9 + \
42*q^10 + 56*q^11\
\>", "\<\
           2      3      4      5       6       7       8       9       10    \
   11
1 + q + 2 q  + 3 q  + 5 q  + 7 q  + 11 q  + 15 q  + 22 q  + 30 q  + 42 q   + \
56 q\
\>"], "Output"]
}, Open  ]],

Cell[BoxData[
    \(chrC[n_] := 
      Trun[Nmax, \ Sum[q^\((n^2\ m^2)\), {m, 0, Nmax}]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(chrC[3]\)], "Input"],

Cell[OutputFormData["\<\
1 + q^9\
\>", "\<\
     9
1 + q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(chrR = 
      Trun[Nmax, \ 
        Sum[\((\(-1\))\)^m\ \ q^\((m^2)\), {m, 0, Nmax}]]\)], "Input"],

Cell["\<\
General::spell1: Possible spelling error: new symbol name \"chrR\" is similar \
to existing symbol \"chrC\". More\[Ellipsis]\
\>", "Message"],

Cell[OutputFormData["\<\
1 - q + q^4 - q^9\
\>", "\<\
         4    9
1 - q + q  - q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Trun[Nmax, \ chrR\ chU1^2\ chrC[3]]\)], "Input"],

Cell[OutputFormData["\<\
1 + q + 3*q^2 + 5*q^3 + 11*q^4 + 18*q^5 + 34*q^6 + 55*q^7 + 95*q^8 + 151*q^9 \
+ 245*q^10 + 379*q^11\
\>", "\<\
           2      3       4       5       6       7       8        9        \
10        11
1 + q + 3 q  + 5 q  + 11 q  + 18 q  + 34 q  + 55 q  + 95 q  + 151 q  + 245 q  \
 + 379 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Trun[Nmax, \ chU1^2\ ]\)], "Input"],

Cell[OutputFormData["\<\
1 + 2*q + 5*q^2 + 10*q^3 + 20*q^4 + 36*q^5 + 65*q^6 + 110*q^7 + 185*q^8 + \
300*q^9 + 481*q^10 + 752*q^11\
\>", "\<\
             2       3       4       5       6        7        8        9     \
   10        11
1 + 2 q + 5 q  + 10 q  + 20 q  + 36 q  + 65 q  + 110 q  + 185 q  + 300 q  + \
481 q   + 752 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(34/65. \), "\[IndentingNewLine]", 
    \(151/300. \), "\[IndentingNewLine]", 
    \(379/752. \)}], "Input"],

Cell[OutputFormData["\<\
0.5230769230769231\
\>", "\<\
0.523077\
\>"], "Output"],

Cell[OutputFormData["\<\
0.5033333333333334\
\>", "\<\
0.503333\
\>"], "Output"],

Cell[OutputFormData["\<\
0.5039893617021276\
\>", "\<\
0.503989\
\>"], "Output"]
}, Open  ]],

Cell["\<\
cc[j_, m_, k_]:= Sum[ (-1)^(r+s) q^( r (r+1)/2 + s (s+1)/2 + r s (k+1) ) ( \
q^(r (j+m) + s (j-m)) - q^(k+1-2 j + r (k+1-j-m) + s (k+1-j+m) )  ), \
{r,0,Nmax}, {s,0,Nmax}]\
\>", "Input"],

Cell[CellGroupData[{

Cell["cc[0,0,4]", "Input"],

Cell[OutputFormData["\<\
1 - q^5 - 2*q*(1 - q^10) + 2*q^3*(1 - q^15) + q^7*(1 - q^15) - 2*q^6*(1 - \
q^20) - 2*q^14*(1 - q^20) + 2*q^10*(1 - q^25) + 
 2*q^22*(1 - q^25) + q^26*(1 - q^25) - 2*q^15*(1 - q^30) - 2*q^31*(1 - q^30) \
- 2*q^39*(1 - q^30) + 2*q^21*(1 - q^35) + 
 2*q^41*(1 - q^35) + 2*q^53*(1 - q^35) + q^57*(1 - q^35) - 2*q^28*(1 - q^40) \
- 2*q^52*(1 - q^40) - 2*q^68*(1 - q^40) - 
 2*q^76*(1 - q^40) + 2*q^36*(1 - q^45) + 2*q^64*(1 - q^45) + 2*q^84*(1 - \
q^45) + 2*q^96*(1 - q^45) + q^100*(1 - q^45) - 
 2*q^45*(1 - q^50) - 2*q^77*(1 - q^50) - 2*q^101*(1 - q^50) - 2*q^117*(1 - \
q^50) - 2*q^125*(1 - q^50) + 2*q^55*(1 - q^55) + 
 2*q^91*(1 - q^55) + 2*q^119*(1 - q^55) + 2*q^139*(1 - q^55) + 2*q^151*(1 - \
q^55) + q^155*(1 - q^55) - 2*q^66*(1 - q^60) - 
 2*q^106*(1 - q^60) - 2*q^138*(1 - q^60) - 2*q^162*(1 - q^60) - 2*q^178*(1 - \
q^60) - 2*q^186*(1 - q^60) + 2*q^122*(1 - q^65) + 
 2*q^158*(1 - q^65) + 2*q^186*(1 - q^65) + 2*q^206*(1 - q^65) + 2*q^218*(1 - \
q^65) + q^222*(1 - q^65) - 2*q^179*(1 - q^70) - 
 2*q^211*(1 - q^70) - 2*q^235*(1 - q^70) - 2*q^251*(1 - q^70) - 2*q^259*(1 - \
q^70) + 2*q^237*(1 - q^75) + 2*q^265*(1 - q^75) + 
 2*q^285*(1 - q^75) + 2*q^297*(1 - q^75) + q^301*(1 - q^75) - 2*q^296*(1 - \
q^80) - 2*q^320*(1 - q^80) - 2*q^336*(1 - q^80) - 
 2*q^344*(1 - q^80) + 2*q^356*(1 - q^85) + 2*q^376*(1 - q^85) + 2*q^388*(1 - \
q^85) + q^392*(1 - q^85) - 2*q^417*(1 - q^90) - 
 2*q^433*(1 - q^90) - 2*q^441*(1 - q^90) + 2*q^479*(1 - q^95) + 2*q^491*(1 - \
q^95) + q^495*(1 - q^95) - 2*q^542*(1 - q^100) - 
 2*q^550*(1 - q^100) + 2*q^606*(1 - q^105) + q^610*(1 - q^105) - 2*q^671*(1 - \
q^110) + q^737*(1 - q^115)\
\>", "\<\
     5             10       3       15     7       15       6       20       \
14       20       10       25       22       25
1 - q  - 2 q (1 - q  ) + 2 q  (1 - q  ) + q  (1 - q  ) - 2 q  (1 - q  ) - 2 q \
  (1 - q  ) + 2 q   (1 - q  ) + 2 q   (1 - q  ) + 
 
   26       25       15       30       31       30       39       30       21 \
      35       41       35       53       35
  q   (1 - q  ) - 2 q   (1 - q  ) - 2 q   (1 - q  ) - 2 q   (1 - q  ) + 2 q   \
(1 - q  ) + 2 q   (1 - q  ) + 2 q   (1 - q  ) + 
 
   57       35       28       40       52       40       68       40       76 \
      40       36       45       64       45
  q   (1 - q  ) - 2 q   (1 - q  ) - 2 q   (1 - q  ) - 2 q   (1 - q  ) - 2 q   \
(1 - q  ) + 2 q   (1 - q  ) + 2 q   (1 - q  ) + 
 
     84       45       96       45     100       45       45       50       \
77       50       101       50
  2 q   (1 - q  ) + 2 q   (1 - q  ) + q    (1 - q  ) - 2 q   (1 - q  ) - 2 q  \
 (1 - q  ) - 2 q    (1 - q  ) - 
 
     117       50       125       50       55       55       91       55      \
 119       55       139       55
  2 q    (1 - q  ) - 2 q    (1 - q  ) + 2 q   (1 - q  ) + 2 q   (1 - q  ) + 2 \
q    (1 - q  ) + 2 q    (1 - q  ) + 
 
     151       55     155       55       66       60       106       60       \
138       60       162       60
  2 q    (1 - q  ) + q    (1 - q  ) - 2 q   (1 - q  ) - 2 q    (1 - q  ) - 2 \
q    (1 - q  ) - 2 q    (1 - q  ) - 
 
     178       60       186       60       122       65       158       65    \
   186       65       206       65
  2 q    (1 - q  ) - 2 q    (1 - q  ) + 2 q    (1 - q  ) + 2 q    (1 - q  ) + \
2 q    (1 - q  ) + 2 q    (1 - q  ) + 
 
     218       65     222       65       179       70       211       70      \
 235       70       251       70
  2 q    (1 - q  ) + q    (1 - q  ) - 2 q    (1 - q  ) - 2 q    (1 - q  ) - 2 \
q    (1 - q  ) - 2 q    (1 - q  ) - 
 
     259       70       237       75       265       75       285       75    \
   297       75     301       75
  2 q    (1 - q  ) + 2 q    (1 - q  ) + 2 q    (1 - q  ) + 2 q    (1 - q  ) + \
2 q    (1 - q  ) + q    (1 - q  ) - 
 
     296       80       320       80       336       80       344       80    \
   356       85       376       85
  2 q    (1 - q  ) - 2 q    (1 - q  ) - 2 q    (1 - q  ) - 2 q    (1 - q  ) + \
2 q    (1 - q  ) + 2 q    (1 - q  ) + 
 
     388       85     392       85       417       90       433       90      \
 441       90       479       95
  2 q    (1 - q  ) + q    (1 - q  ) - 2 q    (1 - q  ) - 2 q    (1 - q  ) - 2 \
q    (1 - q  ) + 2 q    (1 - q  ) + 
 
     491       95     495       95       542       100       550       100    \
   606       105     610       105
  2 q    (1 - q  ) + q    (1 - q  ) - 2 q    (1 - q   ) - 2 q    (1 - q   ) + \
2 q    (1 - q   ) + q    (1 - q   ) - 
 
     671       110     737       115
  2 q    (1 - q   ) + q    (1 - q   )\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Trun[Nmax, chU1^2 cc[0,0,4]]", "Input"],

Cell[OutputFormData["\<\
1 + q^2 + 2*q^3 + 4*q^4 + 5*q^5 + 9*q^6 + 12*q^7 + 19*q^8 + 25*q^9 + 37*q^10 \
+ 49*q^11\
\>", "\<\
     2      3      4      5      6       7       8       9       10       11
1 + q  + 2 q  + 4 q  + 5 q  + 9 q  + 12 q  + 19 q  + 25 q  + 37 q   + 49 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Trun[Nmax, chrR chU1 (1+ q^9)]", "Input"],

Cell[OutputFormData["\<\
1 + q^2 + q^3 + 3*q^4 + 3*q^5 + 6*q^6 + 7*q^7 + 12*q^8 + 15*q^9 + 22*q^10 + \
28*q^11\
\>", "\<\
     2    3      4      5      6      7       8       9       10       11
1 + q  + q  + 3 q  + 3 q  + 6 q  + 7 q  + 12 q  + 15 q  + 22 q   + 28 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Trun[Nmax, chU1^2 cc[0,0,2]]", "Input"],

Cell[OutputFormData["\<\
1 + q^2 + q^3 + 2*q^4 + 2*q^5 + 3*q^6 + 3*q^7 + 5*q^8 + 5*q^9 + 7*q^10 + \
8*q^11\
\>", "\<\
     2    3      4      5      6      7      8      9      10      11
1 + q  + q  + 2 q  + 2 q  + 3 q  + 3 q  + 5 q  + 5 q  + 7 q   + 8 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Trun[Nmax, chU1^3 cc[0,0,2]]", "Input"],

Cell[OutputFormData["\<\
1 + q + 3*q^2 + 5*q^3 + 10*q^4 + 16*q^5 + 28*q^6 + 43*q^7 + 70*q^8 + 105*q^9 \
+ 161*q^10 + 236*q^11\
\>", "\<\
           2      3       4       5       6       7       8        9        \
10        11
1 + q + 3 q  + 5 q  + 10 q  + 16 q  + 28 q  + 43 q  + 70 q  + 105 q  + 161 q  \
 + 236 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Trun[Nmax, chU1^2]", "Input"],

Cell[OutputFormData["\<\
1 + 2*q + 5*q^2 + 10*q^3 + 20*q^4 + 36*q^5 + 65*q^6 + 110*q^7 + 185*q^8 + \
300*q^9 + 481*q^10 + 752*q^11\
\>", "\<\
             2       3       4       5       6        7        8        9     \
   10        11
1 + 2 q + 5 q  + 10 q  + 20 q  + 36 q  + 65 q  + 110 q  + 185 q  + 300 q  + \
481 q   + 752 q\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["561./752", "Input"],

Cell[OutputFormData["\<\
0.7460106382978723\
\>", "\<\
0.746011\
\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["354/481.", "Input"],

Cell[OutputFormData["\<\
0.735966735966736\
\>", "\<\
0.735967\
\>"], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 693}},
WindowSize->{1016, 666},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 166, 3, 30, "Input"],
Cell[1945, 58, 151, 3, 22, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2133, 66, 164, 4, 70, "Input"],
Cell[2300, 72, 58, 4, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2395, 81, 89, 1, 30, "Input"],
Cell[2487, 84, 318, 8, 37, "Output"]
}, Open  ]],
Cell[2820, 95, 101, 2, 30, "Input"],

Cell[CellGroupData[{
Cell[2946, 101, 40, 1, 30, "Input"],
Cell[2989, 104, 73, 5, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3099, 114, 118, 3, 30, "Input"],
Cell[3220, 119, 151, 3, 22, "Message"],
Cell[3374, 124, 101, 5, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3512, 134, 68, 1, 30, "Input"],
Cell[3583, 137, 333, 8, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3953, 150, 55, 1, 30, "Input"],
Cell[4011, 153, 348, 8, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4396, 166, 128, 3, 70, "Input"],
Cell[4527, 171, 80, 4, 27, "Output"],
Cell[4610, 177, 80, 4, 27, "Output"],
Cell[4693, 183, 80, 4, 27, "Output"]
}, Open  ]],
Cell[4788, 190, 196, 4, 48, "Input"],

Cell[CellGroupData[{
Cell[5009, 198, 26, 0, 30, "Input"],
Cell[5038, 200, 4614, 90, 397, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9689, 295, 45, 0, 30, "Input"],
Cell[9737, 297, 293, 6, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10067, 308, 47, 0, 30, "Input"],
Cell[10117, 310, 284, 6, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10438, 321, 45, 0, 30, "Input"],
Cell[10486, 323, 272, 6, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10795, 334, 45, 0, 30, "Input"],
Cell[10843, 336, 333, 8, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11213, 349, 35, 0, 30, "Input"],
Cell[11251, 351, 348, 8, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11636, 364, 25, 0, 30, "Input"],
Cell[11664, 366, 80, 4, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11781, 375, 25, 0, 30, "Input"],
Cell[11809, 377, 79, 4, 27, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


